Revisiting Hammel et al. (1987): Does the shadowing property hold for modern computers?

Computational techniques are extensively applied in nonlinear science. However, while the use of computers for research has been expressive, the evaluation of numerical results does not grow in the same pace. Hammel et al. (Journal of Complexity, 1987, 3(2), 136--145) were pioneers in the numerical reliability field and have proved a theorem that a pseudo-orbit of a logistic map is shadowed by a true orbit within a distance of $10^{-8}$ for $10^{7}$ iterates. But the simulation of the logistic map with less than 100 iterates presents an error greater than $10^{-8}$ in a modern computer, performing a test based on the concept of multiple pseudo-orbits and symbolic computing.

==> NSC2016Bruno.m <==
clear all;
close all;
x=0.4;y=x;
r=3.91;
N=200;
%Pseudo-Orbits
for k=1:N
    x(k+1)=r*x(k)*(1-x(k));
    y(k+1)=r*(y(k)*(1-y(k)));
end
t=1:N+1;
figure(1)
id=41:201;
plot(t(id),x(id),'k-o',t(id),y(id),'-k*');
set(gca, 'FontName', 'Times')
set(gca, 'Box', 'off')
ylabel('G(X_n), H(X_n)', 'fontsize', 16);
xlabel('n', 'fontsize', 16);
break
%Symbolic - VPA
digits(1000);
z=vpa('4/10');
r=vpa('38/10');
for k=1:N
    z(k+1)=vpa(r.*z(k).*(1-z(k)));
end
figure(2)
plot(t(id),x(id),'k-o',t(id),y(id),'-k*',...
     t(id),z(id),'-ks');
set(gca, 'FontName', 'Times')
set(gca, 'Box', 'off')
ylabel('G(X_n), H(X_n), P(X_n)', 'fontsize', 16);
xlabel('n', 'fontsize', 16);
for(k=1:100)
   e(k) = abs(x(k)-y(k))/2;
end
for(k=1:100)
   ex(k) = abs(x(k)-z(k));
end
for(k=1:100)
   ey(k) = abs(y(k)-z(k));
end
figure(3)
ie=31:70;
plot(t(ie),log10(e(ie)),'ko-');
hold on;
plot([30,70],[-8,-8],'k-');
set(gca, 'FontName', 'Times')
set(gca, 'Box', 'off')
ylabel('log_{10}(\delta_{\alpha,n})',...
       'fontsize',16);
xlabel('n', 'fontsize', 16);
figure(4)
plot(t(ie), -8,'-', t(ie),log10(ex(ie)),'ko-',...
     t(ie),log10(ey(ie)),'k*-');
hold on;
plot([30,70],[-8,-8],'k-');
set(gca, 'FontName', 'Times')
set(gca, 'Box', 'off')
s1='log_{10}(\delta_{GP,n}),';
s2='log_{10}(\delta_{HP,n})';
ylabel(strcat(s1,s2),'fontsize', 16);
xlabel('n', 'fontsize', 16);



